A Sharp Signal-to-Noise Threshold for Quasi-Maximum Likelihood Breakpoint Estimation

We establish a sharp pathwise signal-to-noise criterion for quasi-maximum-likelihood (QML) estimation of a dominant breakpoint in the second-moment structure of a multivariate time series: the QML estimator is consistent whenever the between-regime contrast exceeds the within-regime fluctuation by an explicit factor, and below this threshold global recovery can fail. Two innovations drive the result. First, the framework is pathwise: no stochastic model is imposed on the data. Second, the log-determinant objective carries an additive ridge regularization: it removes the endpoint boundary layers, so no trimming of the candidate set is required, and tuning the ridge weakens the consistency condition. As an application of the main theorem, we establish consistency of QML breakpoint estimation in pervasive factor models whose dimension diverges with the sample size, for completely general error terms -- not necessarily independent, idiosyncratic, or even random.

==> anc/boundary_ridge_fig.py <==
# ============================================================
# Figure 3: a break inside the endpoint boundary layer. Ten-dimensional
# Gaussian signal (q=10; the boundary layer has width of order q),
# n=2000, early break at theta=0.05 with second moments 4*I_10 -> I_10.
# Two objectives on the same data: the unregularized QML objective
# (eps=0; blocks with fewer than q samples are singular, J_n=-inf,
# clipped for display; its minimizer is a boundary artifact) and the
# ridge-regularized objective (eps=0.1; the boundary layers are
# removed and the minimum sits at the break).
# Output: boundary_ridge.png in the working directory.
# Requirements: numpy, matplotlib.
# ============================================================
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

SEED = 11
N = 2000
Q = 10
THETA = 0.05
TAU = int(THETA * N)
EPS = 0.1

rng = np.random.default_rng(SEED)
y = rng.standard_normal((N, Q))
y[:TAU] *= 2.0                       # Sigma_le = 4*I_q  ->  Sigma_gt = I_q

outer = np.einsum("ti,tj->tij", y, y)
S = np.concatenate((np.zeros((1, Q, Q)), np.cumsum(outer, axis=0)), axis=0)

def logdet_block(i, j, eps):
    A = (S[j] - S[i]) / (j - i) + eps * np.eye(Q)
    sign, ld = np.linalg.slogdet(A)
    return ld if sign > 0 else -np.inf

def Jn(ks, eps):
    out = np.empty(len(ks))
    for idx, k in enumerate(ks):
        out[idx] = (k / N) * logdet_block(0, k, eps) \
                 + ((N - k) / N) * logdet_block(k, N, eps)
    return out

k_all = np.arange(1, N)
J0 = Jn(k_all, 0.0)
Jr = Jn(k_all, EPS)
nu_all = k_all / N
amr = int(np.argmin(Jr))
CLIP = float(np.nanmin(Jr)) - 2.0
J0c = np.where(np.isfinite(J0), np.maximum(J0, CLIP), CLIP)
am0 = int(np.argmin(J0c))

BLUE = "#2774AE"; SOFTRED = "#C8102E"; ORANGE = "tab:orange"; GREEN = "#2e7d32"
plt.rcParams.update({"text.usetex": False, "font.family": "serif", "font.size": 12})
fig, ax = plt.subplots(figsize=(8.2, 3.0))

ax.plot(nu_all, J0c, color=BLUE, lw=1.5,
        label=r"no regularization ($\varepsilon=0$)")
ax.plot(nu_all, Jr, color=ORANGE, lw=2.2,
        label=rf"ridge $\varepsilon={EPS}$")
ax.axvline(THETA, color="0.25", ls="--", lw=1.6)
ax.text(THETA + 0.006, float(np.nanmax(Jr)) + 0.55, r"$\theta$", color="0.25",
        fontsize=12, va="top")

ax.scatter([nu_all[am0]], [J0c[am0]], marker="X", s=110, color=SOFTRED,
           ec="black", zorder=6)
ax.scatter([nu_all[amr]], [Jr[amr]], s=120, color=GREEN, ec="black", zorder=7)
ax.annotate("boundary artifact",
            (nu_all[am0], J0c[am0]), xytext=(0.12, CLIP + 0.35),
            fontsize=10.5, color=SOFTRED, va="bottom",
            arrowprops=dict(arrowstyle="->", color=SOFTRED, lw=1.2))
ax.annotate("ridge finds the break",
            (nu_all[amr], Jr[amr]), xytext=(0.20, Jr[amr] + 0.85),
            fontsize=10.5, color=GREEN,
            arrowprops=dict(arrowstyle="->", color=GREEN, lw=1.4))

ax.set_xlabel(r"candidate break fraction $\nu$")
ax.set_ylabel(r"QML objective $J_n(\nu)$")
ax.set_xlim(0, 1)
ax.set_ylim(CLIP - 0.4, float(np.nanmax(Jr)) + 0.9)
ax.legend(frameon=True, fontsize=9.8, loc="lower right", framealpha=0.9,
          edgecolor="0.8")

plt.tight_layout()
plt.savefig("boundary_ridge.png", dpi=150, bbox_inches="tight")
print(f"argmin eps=0 (clipped): nu={nu_all[am0]:.4f}; "
      f"argmin ridge: nu={nu_all[amr]:.4f} (theta={THETA})")
print("saved boundary_ridge.png")


==> anc/gfc_smoothness_fig.py <==
# ============================================================
# Figure 4: smoothing by projection on equity returns around the
# 2008 financial crisis. Daily adjusted close prices 2005-2010 are
# downloaded from Yahoo Finance (yfinance); log returns are formed
# for SPY alone (p=1) and for a universe of U.S. large-cap stocks
# (names with insufficient price coverage are dropped, see
# clean_universe_panel). The universe is projected onto its leading
# q=5 principal components of the full-sample second moment. The
# normalized QML objectives of the two signal series are drawn with
# their global minimizers; the top panel shows the SPY price.
# Output: gfc_smoothness.png in the working directory.
# Requirements: numpy, pandas, matplotlib, yfinance (internet access).
# ============================================================
import warnings
warnings.filterwarnings("ignore")

import numpy as np
import pandas as pd
import yfinance as yf
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import matplotlib.dates as mdates

START = "2005-01-01"
END = "2010-12-31"
BASELINE_ETF = "SPY"
NUS_POINTS = 900
MIN_SEG = 60
EPS_REG = 1e-8
Q_FIXED = 5
USE_LOG_RETURNS = True
MIN_PRICE_COVERAGE = 0.90
START_GRACE_DAYS = 35

BASE_UNIVERSE_100 = [
    "AAPL","MSFT","AMZN","NFLX","ORCL","IBM","CSCO","INTC","QCOM","TXN",
    "ADBE","CRM","HPQ","ACN","NVDA","AMD","MU","AMAT","KLAC","LRCX",
    "XOM","CVX","COP","OXY","SLB","HAL","EOG","PSX","VLO","MPC",
    "JPM","BAC","WFC","C","GS","MS","USB","BK","BLK","SCHW",
    "AXP","PNC","TFC","COF","MET","PRU","AIG","ALL","CB","MMC",
    "JNJ","PFE","MRK","BMY","ABT","AMGN","GILD","LLY","MDT","SYK",
    "TMO","DHR","CVS","UNH","CI","HUM","BDX","ISRG","ZBH","EW",
    "WMT","COST","HD","LOW","TGT","MCD","SBUX","NKE","TJX","YUM",
    "PG","KO","PEP","CL","KMB","MO","PM","GIS","HSY","EL",
    "DIS","CMCSA","T","VZ","UPS","FDX","CAT","DE","GE","HON"
]
EXTRA_UNIVERSE = [
    "MMM","AFL","AEP","AES","AEE","AJG","AME","AON","AOS","APD","ATO","AVB","AVY",
    "BAX","BBY","BEN","BIIB","BXP","CAG","CAH","CHRW","CINF","CLX","CMS","CMI","CPB","CSX",
    "DD","DOV","DTE","DUK","ECL","EFX","EIX","EMR","ETN","EXC","FAST","FITB","FRT",
    "GD","GLW","GPC","GWW","HBAN","HIG","HOLX","HRL","HSIC","IP","ITW","JCI","K","KEY","KIM","KR",
    "L","LEN","LH","LMT","LNC","MCK","MRO","MSI","MTB","NEM","NI","NOC","NSC","NTRS","NUE",
    "OMC","PAYX","PEG","PFG","PH","PNR","PNW","PPG","PPL","PSA","RF","RHI","ROK","RSG",
    "SHW","SJM","SNA","SO","STT","SWK","SYY","TAP","TROW","TSN","TXT","UNP","VFC","VMC",
    "VRSN","VTR","WEC","WM","WY","XEL","XRAY","ZION","AIZ"
]
EXPANDED_UNIVERSE = list(dict.fromkeys(BASE_UNIVERSE_100 + EXTRA_UNIVERSE))


def logdet_psd(M, eps=1e-8):
    Mreg = 0.5 * (M + M.T) + eps * np.eye(M.shape[0])
    sign, ld = np.linalg.slogdet(Mreg)
    if sign > 0 and np.isfinite(ld):
        return float(ld)
    evals = np.linalg.eigvalsh(Mreg)
    evals = np.maximum(evals, 1e-300)
    return float(np.sum(np.log(evals)))


def min_max_scale(x):
    x = np.asarray(x, dtype=float)
    out = np.full_like(x, np.nan, dtype=float)
    mask = np.isfinite(x)
    if not np.any(mask):
        return out
    xmin, xmax = np.nanmin(x[mask]), np.nanmax(x[mask])
    if xmax - xmin < 1e-15:
        out[mask] = 0.0
        return out
    out[mask] = (x[mask] - xmin) / (xmax - xmin)
    return out


def qml_scan_full_range(Y, nus, eps_reg=1e-8, min_seg=60):
    n = Y.shape[0]
    J = np.full(len(nus), np.nan, dtype=float)
    tgrid = np.floor(nus * n).astype(int)
    for i, t in enumerate(tgrid):
        t_adj = max(min_seg, min(n - min_seg, t))
        if t_adj < min_seg or (n - t_adj) < min_seg:
            continue
        YL, YR = Y[:t_adj], Y[t_adj:]
        AL = (YL.T @ YL) / len(YL)
        AR = (YR.T @ YR) / len(YR)
        J[i] = (t_adj / n) * logdet_psd(AL, eps=eps_reg) \
             + ((n - t_adj) / n) * logdet_psd(AR, eps=eps_reg)
    return J, tgrid


def compute_returns_from_prices(PX, use_log_returns=True):
    arr = PX.to_numpy(float)
    R = np.diff(np.log(arr), axis=0) if use_log_returns else arr[1:] / arr[:-1] - 1.0
    return R, pd.to_datetime(PX.index[1:])


def download_close_panel(tickers, start, end):
    data = yf.download(tickers=tickers, start=start, end=end, auto_adjust=True,
                       progress=False, group_by="column", threads=True)
    if data is None or len(data) == 0:
        raise RuntimeError("No data downloaded.")
    if isinstance(data.columns, pd.MultiIndex):
        close = data["Close"].copy()
    else:
        close = data[["Close"]].copy()
        if len(tickers) == 1:
            close.columns = tickers
    if isinstance(close, pd.Series):
        close = close.to_frame()
    close.index = pd.to_datetime(close.index)
    return close.sort_index()


def clean_universe_panel(PX_raw, start, min_coverage=0.90, start_grace_days=35):
    first_allowed = pd.Timestamp(start) + pd.Timedelta(days=start_grace_days)
    keep = []
    for c in PX_raw.columns:
        s = PX_raw[c]
        first_valid = s.first_valid_index()
        good_start = (first_valid is not None) and (pd.Timestamp(first_valid) <= first_allowed)
        if float(s.notna().mean()) >= min_coverage and good_start:
            keep.append(c)
    PX = PX_raw[keep].copy().dropna(axis=0, how="any")
    return PX, keep


def global_project_top_q(X, q):
    n, p = X.shape
    S = (X.T @ X) / n
    evals, evecs = np.linalg.eigh(S)
    order = np.argsort(evals)[::-1]
    evals, evecs = evals[order], evecs[:, order]
    q_eff = min(q, p)
    return X @ evecs[:, :q_eff], evals, q_eff


# ---- data --------------------------------------------------------
print("downloading SPY ...")
PX_SPY = download_close_panel([BASELINE_ETF], START, END).dropna()
R_SPY, dates_spy = compute_returns_from_prices(PX_SPY, USE_LOG_RETURNS)

print(f"downloading universe ({len(EXPANDED_UNIVERSE)} tickers) ...")
PX_raw = download_close_panel(EXPANDED_UNIVERSE, START, END)
PX_UNI, keep = clean_universe_panel(PX_raw, START, MIN_PRICE_COVERAGE, START_GRACE_DAYS)
R_UNI, dates_uni = compute_returns_from_prices(PX_UNI, USE_LOG_RETURNS)
print(f"universe kept: p = {len(keep)} names, n = {R_UNI.shape[0]} days")

Y_PROJ, evals, q_eff = global_project_top_q(R_UNI, Q_FIXED)

# ---- objectives --------------------------------------------------
nus = np.linspace(0.02, 0.98, NUS_POINTS)
J_spy, _ = qml_scan_full_range(R_SPY.reshape(-1, 1), nus, EPS_REG, MIN_SEG)
J_prj, _ = qml_scan_full_range(Y_PROJ, nus, EPS_REG, MIN_SEG)
Jn_spy, Jn_prj = min_max_scale(J_spy), min_max_scale(J_prj)

d_spy = dates_spy[np.floor(nus * len(R_SPY)).astype(int).clip(0, len(dates_spy) - 1)]
d_prj = dates_uni[np.floor(nus * len(R_UNI)).astype(int).clip(0, len(dates_uni) - 1)]
am_spy, am_prj = int(np.nanargmin(Jn_spy)), int(np.nanargmin(Jn_prj))


# ---- figure ------------------------------------------------------
ORANGE = "tab:orange"; SOFTRED = "#C8102E"; GREEN = "#2e7d32"; GREY = "0.45"
plt.rcParams.update({"text.usetex": False, "font.family": "serif", "font.size": 12})
fig, (axR, ax1, ax2) = plt.subplots(3, 1, figsize=(9.4, 8.4), sharex=True,
                                    gridspec_kw={"hspace": 0.14,
                                                 "height_ratios": [0.75, 1.0, 1.0]})

axR.plot(PX_SPY.index, PX_SPY.iloc[:, 0], color="0.15", lw=0.9)
axR.set_ylabel("SPY price (\\$)")
axR.text(0.012, 0.88, "SPY price", transform=axR.transAxes,
         fontsize=12, color="0.25")

ax1.plot(d_spy, Jn_spy, color=ORANGE, lw=1.5)
ax1.scatter([d_spy[am_spy]], [Jn_spy[am_spy]], s=110, color=GREEN, ec="black", zorder=6)
ax1.annotate(f"global minimum\n{d_spy[am_spy].strftime('%Y-%m-%d')}",
             (d_spy[am_spy], Jn_spy[am_spy]),
             xytext=(pd.Timestamp("2005-06-01"), 0.16), fontsize=10.5, color=GREEN,
             arrowprops=dict(arrowstyle="->", color=GREEN, lw=1.3))
ax1.set_ylabel(r"$J_n$ (normalized)")
ax1.text(0.012, 0.90, "SPY only ($p=1$)", transform=ax1.transAxes,
         fontsize=12, color=ORANGE)

ax2.plot(d_prj, Jn_prj, color=SOFTRED, lw=1.8)
ax2.scatter([d_prj[am_prj]], [Jn_prj[am_prj]], s=110, color=GREEN, ec="black", zorder=6)
ax2.annotate(f"global minimum\n{d_prj[am_prj].strftime('%Y-%m-%d')}",
             (d_prj[am_prj], Jn_prj[am_prj]),
             xytext=(pd.Timestamp("2005-06-01"), 0.16), fontsize=10.5, color=GREEN,
             arrowprops=dict(arrowstyle="->", color=GREEN, lw=1.3))
ax2.set_ylabel(r"$J_n$ (normalized)")
ax2.text(0.012, 0.90, rf"universe projected onto leading $q={q_eff}$ PCs ($p={len(keep)}$)",
         transform=ax2.transAxes, fontsize=12, color=SOFTRED)
ax2.xaxis.set_major_locator(mdates.YearLocator())
ax2.xaxis.set_major_formatter(mdates.DateFormatter("%Y"))
ax2.set_xlabel("date")

plt.tight_layout()
plt.savefig("gfc_smoothness.png", dpi=150, bbox_inches="tight")
print(f"SPY argmin:       {d_spy[am_spy].date()}")
print(f"projected argmin: {d_prj[am_prj].date()}   (q={q_eff}, p={len(keep)})")
print("saved gfc_smoothness.png")


==> anc/intro_inhomogeneous_lln_fig.py <==
# ============================================================
# Figure 2: data without a regimewise homogeneous law of large
# numbers. One realization of a series with a single break at
# theta=0.4 (base variance 1 -> 2) under a slowly varying
# multiplicative modulation g(u) = sqrt(1 + a*sin(2*pi*f*u)) with
# amplitude a=0.5 and frequency f=3: every macroscopic block average
# converges, but to limits that vary along the sample.
# Output: intro_inhomogeneous_lln.png in the working directory.
# Requirements: numpy, matplotlib.
# ============================================================
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

SEED = 7
THETA = 0.4
F = 3.0
A = 0.5
N = 1200
S1, S2 = 1.0, 2.0
W = 2 * np.pi * F

u = (np.arange(N) + 0.5) / N
sd = np.sqrt(np.where(u < THETA, S1, S2) * (1.0 + A * np.sin(W * u)))
rng = np.random.default_rng(SEED)
y = sd * rng.standard_normal(N)

BLUE = "#2774AE"; SOFTRED = "#C8102E"; GREY = "0.40"
plt.rcParams.update({"text.usetex": False, "font.family": "serif", "font.size": 12})
fig, ax = plt.subplots(figsize=(8.2, 2.9))

ax.axvspan(0, THETA, color=BLUE, alpha=0.07)
ax.axvspan(THETA, 1, color=SOFTRED, alpha=0.07)
ax.plot(u, y, color=GREY, lw=0.55)
ax.plot(u, 2 * sd, color=SOFTRED, lw=1.5)
ax.plot(u, -2 * sd, color=SOFTRED, lw=1.5)
ax.axvline(THETA, color="0.25", ls="--", lw=1.6)
ax.set_ylim(-5.9, 4.9)
ax.set_xlim(0, 1)
ax.text(THETA, 4.55, r"  breakpoint $\theta$", color="0.25",
        va="top", ha="left", fontsize=11)
ax.text(THETA / 2, 3.9, "regime 1", color=BLUE, ha="center", fontsize=11.5)
ax.text((1 + THETA) / 2, 3.9, "regime 2", color=SOFTRED, ha="center", fontsize=11.5)
ax.text(0.5, -5.7, "slowly varying modulation: block averages converge, "
        "but to no common limit", fontsize=10.5, color=SOFTRED,
        ha="center", va="bottom")
ax.set_ylabel("signal $y_t$")
ax.set_xlabel(r"time fraction $t/n$")

plt.tight_layout()
plt.savefig("intro_inhomogeneous_lln.png", dpi=150, bbox_inches="tight")
print("saved intro_inhomogeneous_lln.png")


==> anc/intro_qml_demo_fig.py <==
# ============================================================
# Figure 1: the QML mechanism on a synthetic series with a single
# breakpoint. Top: the data (q=1, level change 0 -> 2.6 at
# theta=0.45, Gaussian noise), with the two regimes shaded and the
# breakpoint marked. Bottom: the regularized QML objective J_n(nu),
# which attains its global minimum at the breakpoint.
# Output: intro_qml_demo.png in the working directory.
# Requirements: numpy, matplotlib.
# ============================================================
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

SEED = 3
EPS_J = 0.05
rng = np.random.default_rng(SEED)

# ---- one-dimensional signal with one breakpoint (a level change) ----
n = 600
theta = 0.45                      # true break fraction
tau = int(theta * n)
mu = np.r_[np.full(tau, 0.0), np.full(n - tau, 2.6)]   # level 0 -> 2.6
y = mu + rng.normal(0, 0.6, n)
# the level change drives the uncentered second moment, which is what the
# QML log-det objective sees; no standardization is applied.

# ---- QML objective on uncentered second moments (q=1) ----
y2 = y**2
P = np.concatenate(([0.0], np.cumsum(y2)))
def Jn(t):
    ML = (P[t] - P[0]) / t
    MR = (P[n] - P[t]) / (n - t)
    return (t / n) * np.log(ML + EPS_J) + ((n - t) / n) * np.log(MR + EPS_J)

ts = np.arange(20, n - 20)
J = np.array([Jn(t) for t in ts])
Jn_norm = (J - J.min()) / (J.max() - J.min())
nu = ts / n
imin = int(np.argmin(J))
nu_star = nu[imin]

# ---- colours ----
BLUE = "#2774AE"; SOFTRED = "#C8102E"; ORANGE = "tab:orange"; GREY = "0.40"

plt.rcParams.update({"text.usetex": False, "font.family": "serif", "font.size": 12})
fig, (axD, axJ) = plt.subplots(2, 1, figsize=(8.2, 5.0), sharex=True,
                               gridspec_kw={"height_ratios": [1.0, 1.0], "hspace": 0.12})

# --- top: the data ---
x = np.arange(n) / n
axD.axvspan(0, theta, color=BLUE, alpha=0.07)
axD.axvspan(theta, 1, color=SOFTRED, alpha=0.07)
axD.plot(x, y, color=GREY, lw=0.7)
axD.axvline(theta, color="0.25", ls="--", lw=1.6)
axD.text(theta, axD.get_ylim()[1], r"  breakpoint $\theta$", color="0.25",
         va="top", ha="left", fontsize=11)
axD.text(theta / 2, 3.6, "regime 1", color=BLUE, ha="center", fontsize=12)
axD.text((1 + theta) / 2, 3.6, "regime 2", color=SOFTRED, ha="center", fontsize=12)
axD.set_ylabel("signal $y_t$")
axD.set_ylim(-2.4, 4.4)

# --- bottom: the QML objective ---
axJ.plot(nu, Jn_norm, color=ORANGE, lw=2.4)
axJ.axvline(theta, color="0.25", ls="--", lw=1.6)
axJ.scatter([nu_star], [Jn_norm[imin]], s=110, color="#2e7d32", ec="black", zorder=6)
axJ.annotate("global minimum of $J_n$\nat the breakpoint",
             (nu_star, Jn_norm[imin]), xytext=(nu_star + 0.06, 0.42),
             fontsize=11, color="#2e7d32",
             arrowprops=dict(arrowstyle="->", color="#2e7d32", lw=1.4))
axJ.set_ylabel(r"QML objective $J_n(\nu)$")
axJ.set_xlabel(r"candidate break fraction $\nu$")
axJ.set_ylim(-0.05, 1.08)
axJ.set_xlim(0, 1)

fig.suptitle("A single breakpoint and the QML objective it induces", fontsize=12.5)
plt.tight_layout(rect=[0, 0, 1, 0.97])
plt.savefig("intro_qml_demo.png", dpi=150, bbox_inches="tight")
print(f"true theta={theta}, QML argmin nu*={nu_star:.3f}")
print("saved intro_qml_demo.png")

